An Optical physics inspired CNN approach for intrinsic image decomposition

Intrinsic Image Decomposition is an open problem of generating the constituents of an image. Generating reflectance and shading from a single image is a challenging task specifically when there is no ground truth. There is a lack of unsupervised learning approaches for decomposing an image into reflectance and shading using a single image. We propose a neural network architecture capable of this decomposition using physics-based parameters derived from the image. Through experimental results, we show that (a) the proposed methodology outperforms the existing deep learning-based IID techniques and (b) the derived parameters improve the efficacy significantly. We conclude with a closer analysis of the results (numerical and example images) showing several avenues for improvement.

==> fig/resize.py <==
import os
import cv2
import numpy as np
arr = os.listdir()


for f in arr:
	if f[-3:] in ["jpg","bmp","png"]:
		ff=cv2.imread(f)
		factor=100.0/ff.shape[0]

		ff=cv2.resize(ff,(int(ff.shape[1]*factor),100))
		cv2.imwrite(f,ff)
